Draw and Tell: Teaching Text-to-Image Diffusion Models to Describe What They Draw

Text-to-image (T2I) diffusion models read text and generate images, but they never write. We present Draw-and-Tell, which makes a pre-trained T2I model also write what it draws. Alongside the image, the model co-generates a description of it as a stream of text-encoder states, denoised by the same rectified flow, and a one-layer language-model read-out turns the stream into words. The backbone is adapted with LoRA, and text-only MLPs give the description capacity of its own. The description works like a representation-alignment target that the backbone must write rather than only match: during training it shapes the weights the image is drawn with, and the image itself never reads it. With minimal resources, 13M text tokens and about 17 GH200 GPU-hours, the model can be made to write: on SD3.5 Medium and FLUX.2 [klein], its descriptions of held-out prompts are read back at a perplexity of 46 and 26. And it draws better: GenEval rises from 68.4 to 74.3 on SD3.5 and from 76.3 to 79.0 on FLUX.2 [klein], above a matched image-only fine-tuning control (73.4 and 77.2), and the gain comes from writing, not from aligning to or training on the descriptions. Blind MLLM judges prefer its images to the control's for fine detail (56% and 60% of decided pairs), and a user study confirms this. The judges also find that, on short, ambiguous prompts, it commits to a meaningful reading of the prompt. With the description switched off, the network keeps the original architecture and inference cost, with fine-tuned weights.

==> fig/src/build.sh <==
#!/bin/sh
# Compile every TikZ/pgfplots figure source into ../<name>.pdf
cd "$(dirname "$0")"
for f in teaser overview judges_main judges_refine_allseeds judges_tie judges_rate judges_cat judges_ambig_forced text_weight ckpt_curve train_losses flux2_losses; do
  pdflatex -interaction=nonstopmode -halt-on-error "$f.tex" > "$f.buildlog" 2>&1 || { echo "FAILED: $f (see $f.buildlog)"; continue; }
  cp "$f.pdf" "../$f.pdf"; rm -f "$f.aux" "$f.log" "$f.pdf" "$f.buildlog"
done
echo "figures written to $(cd .. && pwd)"


==> fig/src/make_overview_drawio.py <==
"""Editable draw.io version of fig/overview_diagram_mine.png.
Page 1 'Original': faithful recreation of the current figure. Page 2 'Revised': same content plus the suggested changes
(one-way attention inset, trained/frozen markers, the purple->yellow example, stream on/off switch, paper terminology)."""
import base64
import html
import sys

BIRD = base64.b64encode(open(sys.argv[1], "rb").read()).decode()
OUT = sys.argv[2]

# palette = the paper's theme (fig/src/figstyle.tex, qualstyle.tex): peach/orange = description stream and Draw&Tell
# (tables: tint band rows, tint!45 highlight rows; panels: tint!45 with an accentbar!55 frame), greys = everything else
INK = "#222222"; OUTLINE = "#6E6E6E"; RULE = "#BDBDBD"; LIGHT = "#EFEFEF"; MID = "#D6D6D6"
ACCENT = "#D6604D"; ACCENTBAR = "#F4A582"; TINT = "#FDDBC7"; TINT45 = "#FEF0E8"          # tint!45
QFRAME = "#F9CDBA"                                                       # accentbar!55: frame of the paper's panels (Fig. 4)
PIX = OUTLINE; PIXBAR = MID; PIXTINT = MID                               # image pathway in greys, as in the paper's figures
TXT_TOK = LIGHT; DESC_TOK = TINT; PRED_TOK = ACCENTBAR; PAD_TOK = "#FFFFFF"; IMG_TOK = PIXTINT; NOISE = "#8C8C8C"
PINK = TINT45; PINK_BORDER = ACCENTBAR; MODEL_FILL = TINT45; MODEL_BORDER = QFRAME
RO_FILL = TINT; RED = ACCENT; GREY_ENC = MID
DESC_NOISED = "#E8B9A2"; IMG_NOISED = "#BABABA"            # basecol

# Unicode / italic-HTML math -> LaTeX, rendered by draw.io's MathJax (math="1"); \( \) = inline math.
TEX = [
    ("<i>w</i><sub>img</sub> <i>ℒ</i><sub>img</sub> + <i>λ</i><sub>desc</sub> <i>ℒ</i><sub>desc</sub> + <i>λ</i><sub>txt</sub> <i>ℒ</i><sub>txt</sub>",
     r"w_{\mathrm{img}}\,\mathcal{L}_{\mathrm{img}} + \lambda_{\mathrm{desc}}\,\mathcal{L}_{\mathrm{desc}} + \lambda_{\mathrm{txt}}\,\mathcal{L}_{\mathrm{txt}}"),
    ("<i>v̂</i><sub>e</sub> → <i>ℒ</i><sub>desc</sub>", r"\(\hat{v}_e \rightarrow \mathcal{L}_{\mathrm{desc}}\)"),
    ("<i>v̂</i><sub>x</sub> → <i>ℒ</i><sub>img</sub>", r"\(\hat{v}_x \rightarrow \mathcal{L}_{\mathrm{img}}\)"),
    ("∇<i>ℒ</i><sub>txt</sub>", r"\(\nabla\mathcal{L}_{\mathrm{txt}}\)"),
    ("△<i>ℒ</i>", r"\(\Delta\mathcal{L}\)"),
    ("<i>ℒ</i><sub>txt</sub>", r"\(\mathcal{L}_{\mathrm{txt}}\)"),
    ("<i>ê</i><sub>0</sub>", r"\(\hat{e}_0\)"),
    ("<i>L</i><sub>e</sub> = 0", r"\(L_e = 0\)"),
    ("<i>φ</i>", r"\(\phi\)"),
    ("<i>e</i> reads <i>c</i>, <i>x</i>", r"\(e\) reads \(c, x\)"),
    ("<i>c</i>, <i>x</i> never read <i>e</i>", r"\(c, x\) never read \(e\)"),
    ("<i>c</i>", r"\(c\)"), ("<i>x</i>", r"\(x\)"), ("<i>e</i>", r"\(e\)"), ("<i>m</i>", r"\(m\)"), ("<i>t</i>", r"\(t\)"),
    ("<b>c</b> =", r"\(\mathbf{c}\) ="), ("<b>y</b> =", r"\(\mathbf{y}\) ="),
    ("(×N)", r"(\(\times N\))"), (" → ", r" \(\rightarrow\) "),
]


def tex(label):
    for a, b in TEX:
        label = label.replace(a, b)
    if label.startswith("<i>ℒ</i> = "):                      # the loss equation
        label = r"\(\mathcal{L} = " + label[len("<i>ℒ</i> = "):] + r"\)"
    return label


class Page:
    def __init__(self, name):
        self.name, self.cells, self.n = name, [], 2

    def _id(self):
        self.n += 1
        return f"c{self.n}"

    def box(self, x, y, w, h, label="", style="", font=11, html_=1):
        i = self._id()
        st = f"whiteSpace=wrap;html={html_};fontSize={font};fontFamily=Helvetica;" + style
        label = tex(label)
        self.cells.append(f'<mxCell id="{i}" value="{html.escape(label)}" style="{st}" vertex="1" parent="1">'
                          f'<mxGeometry x="{x}" y="{y}" width="{w}" height="{h}" as="geometry"/></mxCell>')
        return i

    def text(self, x, y, w, h, label, font=11, style=""):
        return self.box(x, y, w, h, label, "text;align=center;verticalAlign=middle;strokeColor=none;fillColor=none;" + style, font)

    def tok(self, x, y, color, s=16, style=""):
        return self.box(x, y, s, s, "", f"rounded=1;arcSize=18;fillColor={color};strokeColor={OUTLINE};strokeWidth=1;" + style)

    def toks(self, x, y, colors, s=16, gap=2):
        return [self.tok(x + k * (s + gap), y, c, s) for k, c in enumerate(colors)]

    def edge(self, src, dst, style="", label="", pts=None):
        i = self._id()
        geo = '<mxGeometry relative="1" as="geometry">'
        if pts:
            geo += "<Array as=\"points\">" + "".join(f'<mxPoint x="{px}" y="{py}"/>' for px, py in pts) + "</Array>"
        geo += "</mxGeometry>"
        st = "endArrow=block;endFill=1;html=1;strokeColor=#6E6E6E;strokeWidth=1.5;" + style
        label = tex(label)
        self.cells.append(f'<mxCell id="{i}" value="{html.escape(label)}" style="{st}" edge="1" parent="1" source="{src}" '
                          f'target="{dst}">{geo}</mxCell>')
        return i

    def line(self, x1, y1, x2, y2, style=""):
        i = self._id()
        st = "endArrow=block;endFill=1;html=1;strokeColor=#6E6E6E;strokeWidth=1.5;" + style
        self.cells.append(f'<mxCell id="{i}" value="" style="{st}" edge="1" parent="1"><mxGeometry relative="1" as="geometry">'
                          f'<mxPoint x="{x1}" y="{y1}" as="sourcePoint"/><mxPoint x="{x2}" y="{y2}" as="targetPoint"/>'
                          f'</mxGeometry></mxCell>')
        return i

    def image(self, x, y, w, h):
        return self.box(x, y, w, h, "", f"shape=image;imageAspect=0;aspect=fixed;rounded=1;image=data:image/png,{BIRD};")

    def xml(self):
        return (f'<diagram name="{self.name}" id="{self.name.lower()}"><mxGraphModel dx="1600" dy="600" grid="1" gridSize="10" '
                'guides="1" page="1" pageWidth="1800" pageHeight="520" math="1" shadow="0"><root><mxCell id="0"/>'
                '<mxCell id="1" parent="0"/>' + "".join(self.cells) + "</root></mxGraphModel></diagram>")


def prompt(p, x, y, w, h, label, fill=PINK):
    return p.box(x, y, w, h, label, f"rounded=1;arcSize=20;fillColor={fill};strokeColor=none;align=center;fontColor={INK};", 11)


def enc(p, x, y, w, h, label, direction="south", fill=GREY_ENC):
    # trapezoid: direction=south -> wide left, narrow right (encoder); direction=west -> wide top, narrow bottom
    return p.box(x, y, w, h, f"<b>{label}</b>", f"shape=trapezoid;perimeter=trapezoidPerimeter;size=0.2;direction={direction};"
                 f"fillColor={fill};strokeColor={OUTLINE};fontColor={INK};", 11)


def lora_icon(p, x, y, h=18, w=11):
    """LoRA as drawn in the LoRA paper and its follow-ups: down-projection A (wide -> rank r) and up-projection B
    (r -> wide), a small bottleneck added to the frozen weight W (W + BA)."""
    st = f"shape=trapezoid;perimeter=trapezoidPerimeter;size=0.32;fillColor={TINT};strokeColor={ACCENT};strokeWidth=1;fontColor={ACCENT};fontStyle=1;"
    a = p.box(x, y, w, h, "A", st + "direction=south;", 7)
    b = p.box(x + w, y, w, h, "B", st + "direction=north;", 7)
    return a, b


def chip(p, x, y, w, h, label, font=15):
    """Panel title as a tint chip, like the group rows / tabs of the paper's tables and figure panels."""
    return p.box(x, y, w, h, label, f"rounded=1;arcSize=30;fillColor={TINT};strokeColor=none;fontColor={INK};", font)


def sep(p, x, y0=10, y1=470):
    p.line(x, y0, x, y1, "endArrow=none;dashed=1;dashPattern=1 4;strokeColor=#6E6E6E;strokeWidth=3;")


def key(p, x, y, items, title="Key"):
    p.box(x, y, 300, 30 + 30 * ((len(items) + 1) // 2), "", "rounded=1;arcSize=6;fillColor=#FFFFFF;strokeColor=#6E6E6E;strokeWidth=1.5;")
    p.text(x + 110, y + 4, 80, 22, f"<b>{title}</b>", 14)
    for k, (lab, col, extra) in enumerate(items):
        cx, cy = x + 14 + (k % 2) * 150, y + 34 + (k // 2) * 30
        p.tok(cx, cy, col, 18, extra)
        p.box(cx + 24, cy - 2, 120, 22, lab, "text;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;", 11)


# ----------------------------------------------------------------------------------------------- page 1: original
def original():
    p = Page("Original")
    chip(p, 250, 6, 200, 28, "<b>(a) Training</b>")
    chip(p, 980, 6, 200, 28, "<b>(b) Inference</b>")
    chip(p, 1420, 6, 280, 28, "<b>(c) Read out Mechanism</b>")
    sep(p, 930); sep(p, 1290)
    # (a) inputs
    prompt(p, 10, 45, 120, 66, '<b>c</b> = <i>"A photo of yellow bird and purple flower"</i>', fill=LIGHT)
    e1 = enc(p, 135, 48, 70, 60, "Text Enc.")
    t1 = p.toks(215, 70, [TXT_TOK] * 3)
    prompt(p, 10, 140, 120, 90, '<b>y</b> = <i>"A small yellow bird on purple flower ..."</i>')
    e2 = enc(p, 135, 152, 70, 66, "Text Enc.")
    p.toks(215, 152, [DESC_TOK, DESC_TOK, PAD_TOK]); p.text(225, 170, 30, 16, "<b>+</b>", 14); p.toks(215, 188, [NOISE] * 3)
    y_mix = p.toks(325, 170, [DESC_NOISED, DESC_NOISED, LIGHT])
    p.line(272, 177, 318, 177)
    p.image(10, 250, 120, 76)
    e3 = enc(p, 135, 256, 70, 66, "VAE", fill=PIXBAR)
    p.toks(215, 256, [IMG_TOK] * 3); p.text(225, 274, 30, 16, "<b>+</b>", 14); p.toks(215, 292, [NOISE] * 3)
    x_mix = p.toks(325, 274, [IMG_NOISED] * 3)
    p.line(272, 281, 318, 281)
    model = p.box(440, 45, 165, 300, "<b>Diffusion<br>Model</b>",
                  f"rounded=1;arcSize=12;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};strokeWidth=1.5;", 18)
    p.line(272, 78, 435, 78); p.line(381, 178, 435, 178); p.line(381, 282, 435, 282)
    # (a) outputs
    ro = p.box(640, 52, 120, 30, "read out: <i>φ</i>", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 13)
    lt = p.box(790, 52, 60, 30, "<i>ℒ</i><sub>txt</sub>", f"rounded=1;fillColor={PINK};strokeColor={RED};", 13)
    p.edge(ro, lt, f"strokeColor={RED};")
    vd = p.box(640, 150, 120, 30, "<i>v̂</i><sub>e</sub> → <i>ℒ</i><sub>desc</sub>", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 13)
    p.edge(vd, ro, f"strokeColor={RED};")
    p.text(650, 100, 40, 22, "<i>ê</i><sub>0</sub>", 13)
    p.box(640, 260, 120, 30, "<i>v̂</i><sub>x</sub> → <i>ℒ</i><sub>img</sub>", f"rounded=1;fillColor={IMG_TOK};strokeColor={PIX};", 13)
    p.line(605, 67, 635, 67); p.line(605, 165, 635, 165); p.line(605, 275, 635, 275)
    p.edge(lt, model, f"edgeStyle=orthogonalEdgeStyle;rounded=1;dashed=1;strokeColor={RED};strokeWidth=1.5;fontColor={RED};fontSize=14;"
           "exitX=0.5;exitY=1;exitDx=0;exitDy=0;entryX=0.5;entryY=1;entryDx=0;entryDy=0;", "△<i>ℒ</i>", [(820, 370), (522, 370)])
    p.text(30, 350, 400, 26, "<i>ℒ</i> = <i>w</i><sub>img</sub> <i>ℒ</i><sub>img</sub> + <i>λ</i><sub>desc</sub> <i>ℒ</i><sub>desc</sub>"
           " + <i>λ</i><sub>txt</sub> <i>ℒ</i><sub>txt</sub>", 13)
    # (b) inference
    prompt(p, 990, 45, 120, 60, '<b>c</b> = <i>"A photo of yellow bird and purple flower"</i>', fill=LIGHT)
    enc(p, 990, 110, 120, 40, "Text Enc.", "west")
    p.toks(985, 160, [TXT_TOK] * 3); p.toks(1045, 160, [NOISE] * 3); p.toks(1110, 160, [NOISE] * 3)
    gm = p.box(980, 200, 270, 46, "Diffusion Model",
               f"rounded=1;arcSize=12;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};strokeWidth=1.5;", 17)
    for xx in (1000, 1060, 1125):
        p.line(xx + 16, 178, xx + 16, 198)
    p.text(1000, 250, 30, 20, "<i>ê</i><sub>0</sub>", 12); p.toks(1030, 252, [PRED_TOK] * 3)
    p.box(1015, 278, 100, 28, "read out: <i>φ</i>", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 13)
    prompt(p, 1000, 312, 135, 50, "A small yellow bird on purple flower.")
    p.box(1150, 256, 95, 28, "VAE Decoder", f"rounded=1;fillColor={IMG_TOK};strokeColor={PIX};", 12)
    p.image(1150, 290, 95, 62)
    p.line(1065, 246, 1065, 252); p.line(1065, 270, 1065, 278); p.line(1065, 306, 1065, 312)
    p.line(1197, 246, 1197, 256); p.line(1197, 284, 1197, 290)
    # (c) read-out
    p.text(1300, 82, 95, 40, "Write what is given here:", 12)
    p.text(1395, 52, 40, 20, "<i>ê</i><sub>0</sub>", 12)
    p.toks(1395, 76, [PRED_TOK] * 3, 20)
    p.box(1461, 76, 20, 20, "~", "rounded=1;fillColor=#FFFFFF;strokeColor=#6E6E6E;fontColor=#D6604D;", 14)
    top = ["A", "Small", "purple"]
    for k, w in enumerate(top):
        p.box(1500 + k * 75, 76, 52, 22, w, f"rounded=1;fillColor={PINK};strokeColor=none;", 11)
    p.text(1640, 76, 20, 22, "....", 11)
    p.box(1300, 118, 480, 26, "read out: <i>φ</i>", f"rounded=1;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};", 13)
    for k, w in enumerate(["A", "Small", "yellow", "Flower"]):
        p.box(1455 + k * 80, 160, 54, 22, w, f"rounded=1;fillColor={PINK};strokeColor=none;", 11)
    for k in range(3):
        p.line(1406 + k * 22, 96, 1406 + k * 22, 116)
    for k in range(4):
        p.line(1482 + k * 80, 144, 1482 + k * 80, 158)
    p.line(1526, 87, 1576, 87, f"dashed=1;strokeColor={RED};")
    p.line(1601, 87, 1651, 87, f"dashed=1;strokeColor={RED};")
    key(p, 1330, 230, [("Mask Token", "#FFFFFF", ""), ("Predicted Desc. Token", PRED_TOK, ""), ("Caption Token", TXT_TOK, ""),
                       ("Description Token", DESC_TOK, ""), ("Padding Token", PAD_TOK, ""), ("Image Token", IMG_TOK, ""),
                       ("Gaussian Noise", NOISE, "")])
    return p


# ----------------------------------------------------------------------------------------------- page 2: revised
ARW = "edgeStyle=orthogonalEdgeStyle;rounded=1;endArrow=block;endFill=1;strokeColor=#6E6E6E;strokeWidth=1.5;"


def grp(p, x, y, w, h):
    """Invisible anchor around a token row, so connectors attach to the row as a whole."""
    return p.box(x, y, w, h, "", "rounded=1;fillColor=none;strokeColor=none;")


def con(p, a, b, ex=None, ey=None, nx=None, ny=None, style="", label="", pts=None):
    st = ARW + style
    if ex is not None:
        st += f"exitX={ex};exitY={ey};exitDx=0;exitDy=0;"
    if nx is not None:
        st += f"entryX={nx};entryY={ny};entryDx=0;entryDy=0;"
    return p.edge(a, b, st, label, pts)


def revised():
    p = Page("Revised")
    FIRE, ICE = "🔥", "❄"                                                   # 🔥 trained in full, ❄ frozen; LoRA = icon
    MODEL = "Diffusion model"
    chip(p, 270, 6, 220, 28, "<b>(a) Training</b>")
    chip(p, 990, 6, 220, 28, "<b>(b) Inference</b>")
    chip(p, 1430, 6, 300, 28, "<b>(c) Read-out <i>φ</i></b>")
    sep(p, 935, 10, 470); sep(p, 1290, 10, 470)
    # ---- (a) inputs: prompt, description, image (frozen encoders)
    pc = prompt(p, 10, 45, 120, 66, '<b>c</b> = <i>"A photo of yellow bird and purple flower"</i>', fill=LIGHT)
    ec = enc(p, 150, 48, 60, 60, f"Text<br>Enc. {ICE}")
    p.toks(225, 70, [TXT_TOK] * 3); gc = grp(p, 223, 68, 58, 20)
    py = prompt(p, 10, 140, 120, 90, '<b>y</b> = <i>"A small yellow bird on purple flower ..."</i><br><font size="1">(VLM description, training only)</font>')
    ey = enc(p, 150, 152, 60, 66, f"Text<br>Enc. {ICE}")
    p.toks(225, 152, [DESC_TOK, DESC_TOK, PAD_TOK]); p.text(235, 170, 30, 16, "<b>+</b>", 14); p.toks(225, 188, [NOISE] * 3)
    gy0 = grp(p, 223, 150, 58, 58)
    p.toks(325, 170, [DESC_NOISED, DESC_NOISED, LIGHT]); gy = grp(p, 323, 168, 58, 20)
    p.text(310, 192, 80, 18, "noised at <i>t</i>", 10)
    pi = p.image(10, 250, 120, 76)
    ex = enc(p, 150, 256, 60, 66, f"VAE {ICE}", fill=PIXBAR)
    p.toks(225, 256, [IMG_TOK] * 3); p.text(235, 274, 30, 16, "<b>+</b>", 14); p.toks(225, 292, [NOISE] * 3)
    gx0 = grp(p, 223, 254, 58, 58)
    p.toks(325, 274, [IMG_NOISED] * 3); gx = grp(p, 323, 272, 58, 20)
    p.text(310, 296, 80, 18, "noised at <i>t</i>", 10)
    for a_, b_ in ((pc, ec), (py, ey), (pi, ex), (ec, gc), (ey, gy0), (ex, gx0), (gy0, gy), (gx0, gx)):
        con(p, a_, b_, 1, 0.5, 0, 0.5)
    # ---- (a) backbone with a one-block zoom: joint attention as a query x key mask, then one MLP per stream
    M = p.box(410, 40, 232, 300, "", f"rounded=1;arcSize=6;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};strokeWidth=1.5;")
    p.text(414, 43, 224, 20, f"<b>{MODEL}</b>", 13)
    p.text(414, 61, 224, 16, "<i>one block (×N)</i>", 10)
    # attention in matrix form: token-level query x key matrix with the mask
    p.box(416, 77, 222, 149, "", f"rounded=1;arcSize=4;fillColor=#FFFFFF;strokeColor={RULE};")
    p.text(420, 79, 150, 14, f"<b>joint attention</b>: Q, K, V {ICE} +", 10, "align=left;"); lora_icon(p, 556, 80, 12, 8)
    streams = [("c", 3, TXT_TOK), ("x", 5, IMG_TOK), ("e", 4, DESC_TOK)]
    order = [(t, col) for t, n, col in streams for _ in range(n)]
    cs, gx0, gy0 = 8, 444, 116
    N = len(order)
    off = 0
    for t, n, col in streams:                                     # group labels above the key axis and left of the query axis
        p.text(gx0 + off * cs, gy0 - 22, n * cs, 10, f"<i>{t}</i>", 9)
        p.text(gx0 - 24, gy0 + off * cs, 10, n * cs, f"<i>{t}</i>", 9)
        off += n
    for k, (t, col) in enumerate(order):                          # token squares on both axes
        p.box(gx0 + k * cs, gy0 - 11, cs, cs, "", f"rounded=0;fillColor={col};strokeColor={OUTLINE};strokeWidth=0.5;")
        p.box(gx0 - 12, gy0 + k * cs, cs, cs, "", f"rounded=0;fillColor={col};strokeColor={OUTLINE};strokeWidth=0.5;")
    for i, (q, _) in enumerate(order):                            # one colour where attention happens, white where masked
        for j, (k_, _) in enumerate(order):
            masked = q in ("c", "x") and k_ == "e"
            fill = "#FFFFFF" if masked else ACCENTBAR
            p.box(gx0 + j * cs, gy0 + i * cs, cs, cs, "", f"rounded=0;fillColor={fill};strokeColor={RULE};strokeWidth=0.5;")
    p.text(gx0 - 2, gy0 + N * cs + 1, N * cs + 4, 10, "key", 8)
    p.text(422, gy0 + N * cs + 1, 20, 10, "query", 8)
    p.text(gx0 + N * cs + 6, 100, 222 - (gx0 + N * cs + 6 - 416) - 2, 116,
           f'<div style="text-align:left">\\(\\mathrm{{softmax}}\\!\\left(\\tfrac{{QK^\\top}}{{\\sqrt{{d}}}} + M\\right)V\\)<br><br>'
           f'<font color="{ACCENT}">filled: attends<br>white: masked (\\(M = -\\infty\\)),<br><i>c</i>, <i>x</i> never read <i>e</i></font><br><br>'
           f'<i>e</i> reads <i>c</i>, <i>x</i>, <i>e</i><br><font color="#666666">image path unchanged</font></div>', 9)
    # MLPs: frozen + LoRA for caption / image, new and fully trained for the description
    mlp = [("caption MLP", "on <i>c</i>", TXT_TOK, OUTLINE, 1, ICE), ("image MLP", "on <i>x</i>", IMG_TOK, OUTLINE, 1, ICE),
           ("text-only MLP", "on <i>e</i> only", ACCENTBAR, ACCENT, 2.5, FIRE)]
    for k, (name, on, fill, stroke, sw, mark) in enumerate(mlp):
        x0 = 420 + k * 72
        p.box(x0, 231, 66, 34, f"<b>{name}</b> {mark}<br><font style=\"font-size:8px\">{on}</font>",
              f"rounded=1;fillColor={fill};strokeColor={stroke};strokeWidth={sw};", 9)
        if k < 2:
            p.text(x0 + 2, 267, 40, 14, "+", 10, "align=right;"); lora_icon(p, x0 + 44, 268, 12, 8)
    p.text(562, 266, 76, 22, '<font color="#666666">new, init. from<br>caption MLP</font>', 8)
    p.text(414, 290, 224, 48, f'<div style="text-align:left"><font color="#666666">{ICE} + <b>A|B</b>: frozen weight <i>W</i> plus LoRA '
           f'(trained); {FIRE} trained in full<br>shared blocks: the image is drawn with the weights that write <i>e</i></font></div>', 8)
    con(p, gc, M, 1, 0.5, 0, 0.13); con(p, gy, M, 1, 0.5, 0, 0.46); con(p, gx, M, 1, 0.5, 0, 0.8)
    # ---- (a) outputs and losses
    VD = p.box(660, 140, 120, 30, "<i>v̂</i><sub>e</sub> → <i>ℒ</i><sub>desc</sub>", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 13)
    VX = p.box(660, 250, 120, 30, "<i>v̂</i><sub>x</sub> → <i>ℒ</i><sub>img</sub>", f"rounded=1;fillColor={IMG_TOK};strokeColor={PIX};", 13)
    RO = p.box(660, 50, 120, 30, f"read-out <i>φ</i> {ICE} +&nbsp; &nbsp; &nbsp; ", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 11); lora_icon(p, 752, 56)
    LT = p.box(810, 50, 100, 30, "<i>ℒ</i><sub>txt</sub>", f"rounded=1;fillColor={PINK};strokeColor={RED};", 13)
    con(p, M, VD, 1, 0.37, 0, 0.5); con(p, M, VX, 1, 0.73, 0, 0.5)
    con(p, VD, RO, 0.5, 0, 0.5, 1, f"strokeColor={RED};", "<i>ê</i><sub>0</sub>")
    con(p, RO, LT, 1, 0.5, 0, 0.5, f"strokeColor={RED};")
    con(p, LT, M, 0.5, 1, 1, 0.93, f"dashed=1;strokeColor={RED};strokeWidth=2;fontColor={RED};fontSize=10;",
        "∇<i>ℒ</i><sub>txt</sub>: reaches every block<br>the image is drawn with", [(860, 318)])
    p.text(30, 352, 400, 26, "<i>ℒ</i> = <i>w</i><sub>img</sub> <i>ℒ</i><sub>img</sub> + <i>λ</i><sub>desc</sub> <i>ℒ</i><sub>desc</sub>"
           " + <i>λ</i><sub>txt</sub> <i>ℒ</i><sub>txt</sub>", 13)
    # ---- (b) inference, the description stream is optional
    bc = prompt(p, 990, 40, 140, 52, '<b>c</b> = <i>"A photo of yellow bird and purple flower"</i>', fill=LIGHT)
    be = enc(p, 1000, 104, 120, 36, "Text Enc.", "west")
    p.toks(1005, 158, [TXT_TOK] * 3); bt = grp(p, 1003, 156, 58, 20)
    p.toks(1080, 158, [NOISE] * 3); bn = grp(p, 1078, 156, 58, 20)
    p.box(1150, 152, 64, 30, "", "rounded=1;fillColor=none;strokeColor=#D6604D;dashed=1;strokeWidth=1.5;")
    p.toks(1155, 158, [NOISE] * 3); bs = grp(p, 1153, 156, 58, 20)
    p.text(1215, 146, 70, 40, '<font color="#D6604D">stream<br>(optional)</font>', 10)
    GM = p.box(990, 206, 270, 40, f"{MODEL} (fine-tuned)", f"rounded=1;arcSize=12;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};strokeWidth=1.5;", 15)
    con(p, bc, be, 0.5, 1, 0.5, 0); con(p, be, bt, 0.5, 1, 0.5, 0)
    con(p, bt, GM, 0.5, 1, 0.14, 0); con(p, bn, GM, 0.5, 1, 0.42, 0); con(p, bs, GM, 0.5, 1, 0.68, 0, "strokeColor=#D6604D;dashed=1;")
    p.box(985, 262, 160, 120, "", "rounded=1;fillColor=none;strokeColor=#D6604D;dashed=1;strokeWidth=1.5;")
    p.text(990, 264, 30, 20, "<i>ê</i><sub>0</sub>", 12); p.toks(1022, 266, [PRED_TOK] * 3); be0 = grp(p, 1020, 264, 58, 20)
    bro = p.box(1005, 294, 120, 24, "read-out <i>φ</i>", f"rounded=1;fillColor={RO_FILL};strokeColor={ACCENT};", 12)
    bd = prompt(p, 992, 328, 146, 48, "A small yellow bird on a branch with purple flowers.")
    vae = p.box(1160, 262, 95, 26, "VAE Decoder", f"rounded=1;fillColor={IMG_TOK};strokeColor={PIX};", 12)
    bim = p.image(1160, 300, 95, 62)
    con(p, GM, be0, 0.18, 1, 0.5, 0, "strokeColor=#D6604D;dashed=1;"); con(p, be0, bro, 0.5, 1, 0.5, 0); con(p, bro, bd, 0.5, 1, 0.5, 0)
    con(p, GM, vae, 0.8, 1, 0.5, 0); con(p, vae, bim, 0.5, 1, 0.5, 0)
    p.text(985, 392, 290, 56, "<b>Stream off</b> (<i>L</i><sub>e</sub> = 0): original architecture and inference cost, "
           "fine-tuned weights; the image is the same with or without the stream.", 11, "align=left;")
    # ---- (c) read-out: prefix + previous words in, next words out; a wrong word is penalised
    p.text(1298, 46, 96, 36, '<i>"Write what is given here:"</i>', 10)
    p.text(1400, 34, 70, 16, "<i>ê</i><sub>0</sub> (prefix)", 10)
    pre = [p.tok(1400 + k * 22, 54, PRED_TOK, 20) for k in range(3)]
    mk = p.box(1470, 54, 22, 20, "<i>m</i>", "rounded=1;fillColor=#FFFFFF;strokeColor=#6E6E6E;fontColor=#D6604D;", 11)
    p.text(1520, 34, 160, 16, "previous (true) words", 10)
    ins = [p.box(1525 + k * 70, 53, 56, 22, w, f"rounded=1;fillColor={PINK};strokeColor=none;", 11) for k, w in enumerate(["A", "small"])]
    p.text(1665, 53, 30, 22, "...", 12)
    RB = p.box(1300, 98, 470, 28, f"read-out <i>φ</i>: one Qwen3-4B layer, frozen {ICE} + LoRA",
               f"rounded=1;fillColor={MODEL_FILL};strokeColor={MODEL_BORDER};", 12)
    lora_icon(p, 1742, 103)
    outs = [p.box(x, 150, 56, 22, w, f"rounded=1;fillColor={PINK};strokeColor={c};strokeWidth=1.5;", 11)
            for x, w, c in ((1453, "A", "none"), (1525, "small", "none"), (1595, "<s>purple</s>", "#D6604D"))]
    p.text(1660, 150, 30, 22, "...", 12)
    for x_, c_ in zip([1410, 1432, 1454, 1481, 1553, 1623], pre + [mk] + ins):
        con(p, c_, RB, 0.5, 1, round((x_ - 1300) / 470, 3), 0, "strokeWidth=1;")
    for x_, c_ in zip([1481, 1553, 1623], outs):
        con(p, RB, c_, round((x_ - 1300) / 470, 3), 1, 0.5, 0, "strokeWidth=1;")
    tgt = p.box(1595, 196, 56, 22, "yellow", "rounded=1;fillColor=#FFFFFF;strokeColor=#6E6E6E;strokeWidth=1.5;", 11)
    con(p, outs[2], tgt, 0.5, 1, 0.5, 0, f"dashed=1;strokeColor={RED};endArrow=none;fontColor={RED};fontSize=10;", "CE")
    p.text(1660, 196, 100, 22, "true word", 10, "align=left;")
    p.text(1300, 226, 470, 22, f'<font color="{RED}">wrong word → cross-entropy → gradient into the diffusion model</font>', 11)
    # ---- legend
    leg = [("mask token", "#FFFFFF"), ("predicted desc.", PRED_TOK), ("caption token", TXT_TOK), ("description token", DESC_TOK),
           ("noise", NOISE), ("image token", IMG_TOK)]
    for k, (lab, col) in enumerate(leg):
        cx = 1300 + (k % 3) * 160; cy = 274 + (k // 3) * 30
        p.tok(cx, cy, col, 18)
        p.box(cx + 24, cy - 2, 130, 22, lab, "text;align=left;verticalAlign=middle;strokeColor=none;fillColor=none;", 11)
    lora_icon(p, 1302, 343)
    p.text(1330, 340, 450, 24, f"LoRA (<i>W</i> + <i>BA</i>, rank <i>r</i>; trained) &nbsp;&nbsp; {FIRE} trained in full &nbsp;&nbsp; {ICE} frozen", 12, "align=left;")
    return p


pages = [original(), revised()]            # your design first: pasting the XML into app.diagrams.net imports only page 1


def write(path, pgs):
    with open(path, "w", encoding="utf-8") as f:
        f.write('<mxfile host="app.diagrams.net" type="device">' + "".join(pg.xml() for pg in pgs) + "</mxfile>\n")
    print("wrote", path, [pg.name for pg in pgs])


write(OUT, pages)
write(OUT.replace(".drawio", "_revised.drawio"), [pages[1]])     # single page, safe to paste

